One-Loop Soft Theorems via Dual Superconformal Symmetry

We study soft theorems at one loop in planar N=4 super Yang-Mills theory through finite order in the infrared regulator and to subleading order in the soft parameter {\delta}. In particular, we derive a universal constraint from dual superconformal symmetry, which we use to bootstrap subleading log {\delta} behaviour. Moreover, we determine the complete infrared-finite subleading soft contribution of n-point MHV amplitudes using momentum twistors. Finally, we compute the subleading log {\delta} behaviour of one-loop NMHV ratio functions at six and seven points, finding that universality holds within but not between helicity sectors.

==> SubSoft.m <==
(* ::Package:: *)

(* ::Title:: *)
(*SubSoft.m*)


(* ::Text:: *)
(*A package for computing the subleading soft behaviour of amplitudes, based on Jacob Bourjaily's bcfw.m.*)


(* ::Section::Closed:: *)
(*Begin Package*)


CellPrint[Cell[TextData[{
 StyleBox["\nSubSoft.m",
  FontFamily->"Nimbus Mono L"],
 " is a package for computing the subleading soft behaviour of \
amplitudes based on Bourjaily's ",
 StyleBox["bcfw.m",
  FontFamily->"Nimbus Mono L"],
 StyleBox[".",
  FontFamily->"Nimbus Sans L"],
 " \n\n",
 StyleBox["from ",
  FontSize->12],
 StyleBox["Soft Theorems at 1-Loop via Dual \
Superconformal Symmetry",
  FontSize->12,
  FontSlant->"Italic"],
 StyleBox[" by Brandhuber, Hughes, Travaglini and Spence",
  FontSize->12],
 StyleBox["\n",
  FontFamily->"Nimbus Mono L",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.6503674749344273`*^9, 3.650367529558242*^9}, {
   3.650367695734788*^9, 3.650367696214665*^9}, 
   3.650367757206809*^9, {3.6503678472787247`*^9, 
   3.650367853230589*^9}, {3.650367902590397*^9, 
   3.650367903310555*^9}, {3.650367999982841*^9, 
   3.650368214014166*^9}},
 TextAlignment->Center,
 TextJustification->0.25,
 Background->RGBColor[0.87, 0.94, 1]]
]


Block[{Print=Null &}, <<bcfw.m];


BeginPackage["SubSoft`"];


Begin["Global`"];


(* ::Section::Closed:: *)
(*Protected Symbols*)


Protect[\[Delta],\[Epsilon]]


(* ::Section::Closed:: *)
(*Schouten Identities*)


Schouten:={
ab[a_,a_]:>0,
sb[a_,a_]:>0,
k___ ab[c_,a_]ab[d_,b_]-k___ ab[c_,d_]ab[a_,b_]:>k ab[c,b]ab[d,a],
k___ ab[c_,b_]ab[d_,a_]+k___ ab[c_,d_]ab[a_,b_]:>k ab[c,a]ab[d,b],
-k___ ab[c_,a_]ab[d_,b_]+k___ ab[c_,b_]ab[d_,a_]:>k ab[c,d]ab[b,a],
k___ sb[c_,a_]sb[d_,b_]-k___ sb[c_,d_]sb[a_,b_]:>k sb[c,b]sb[d,a],
k___ sb[c_,b_]sb[d_,a_]+k___ sb[c_,d_]sb[a_,b_]:>k sb[c,a]sb[d,b],
-k___ sb[c_,a_]sb[d_,b_]+k___ sb[c_,b_]sb[d_,a_]:>k sb[c,d]sb[b,a],
ab[a__,b__]:>-ab[b,a]/;!OrderedQ[{a,b}],
sb[a__,b__]:>-sb[b,a]/;!OrderedQ[{a,b}]
};


(* ::Section::Closed:: *)
(*Notation Setup*)


prettyNotation:={ab[a_,b_]:>\[LeftAngleBracket]a,b\[RightAngleBracket], sb[a_,b_]:> \[LeftBracketingBar]a,b\[RightBracketingBar]}
defaultNotation:={\[LeftAngleBracket]a_,b_\[RightAngleBracket]:>ab[a,b], \[LeftBracketingBar]a_,b_\[RightBracketingBar]:>sb[a,b]}


deltaDependence[n_]:={ab[x_,n]:>\[Delta] ab[x,n],ab[n,x_]:>\[Delta] ab[n,x] }


(* ::Section::Closed:: *)
(*Numerical Setup*)


(* ::Text:: *)
(*This rule is required when doing numerical evaluation since Mathematica doesn't always treat branch cuts in the way we would like!*)


logModRule:=Log[x_]:>Log[Abs[x]];


(* ::Text:: *)
(*The random kinematics are provided by bcfw.m.*)


kinematicSubstitution:={
\[LeftAngleBracket]a_,b_\[RightAngleBracket]:>(Ls[[a]][[1]]) (Ls[[b]][[2]])-(Ls[[a]][[2]]) (Ls[[b]][[1]]), 
\[LeftBracketingBar]a_,b_\[RightBracketingBar]:>(Lbs[[a]][[1]])(Lbs[[b]][[2]])-(Lbs[[a]][[2]])(Lbs[[b]][[1]])
}


NEvaluate[f_]:=(((f/.logModRule)//.prettyNotation)/.kinematicSubstitution)//N//Dynamic


(* ::Section::Closed:: *)
(*Momentum Conservation at n-Point*)


(* ::Text:: *)
(*Define n point momentum conservation eliminating x < y with \[Delta] dependence and without.*)


momentumConservationWithDelta[n_,x_,y_]:={
sb[x,a_]:>1/ab[x,y] (Sum[If[i!=x\[And]i!=y\[And]i!=n,ab[y,i]sb[i,a],0],{i,1,n}]+\[Delta] ab[y,n]sb[n,a]),
sb[a_,x]:>1/ab[x,y] (Sum[If[i!=x\[And]i!=y\[And]i!=n,ab[y,i]sb[a,i],0],{i,1,n}]+\[Delta] ab[y,n]sb[a,n]),
sb[y,a_]:>1/ab[y,x] (Sum[If[i!=x\[And]i!=y\[And]i!=n,ab[x,i]sb[i,a],0],{i,1,n}]+\[Delta] ab[x,n]sb[n,a]),
sb[a_,y]:>1/ab[y,x] (Sum[If[i!=x\[And]i!=y\[And]i!=n,ab[x,i]sb[a,i],0],{i,1,n}]+\[Delta] ab[x,n]sb[a,n])}
momentumConservationWithoutDelta[n_,x_,y_]:={
sb[x,a_]:>1/ab[x,y] (Sum[If[i!=x\[And]i!=y,ab[y,i]sb[i,a],0],{i,1,n}]),
sb[a_,x]:>1/ab[x,y] (Sum[If[i!=x\[And]i!=y,ab[y,i]sb[a,i],0],{i,1,n}]),
sb[y,a_]:>1/ab[y,x] (Sum[If[i!=x\[And]i!=y,ab[x,i]sb[i,a],0],{i,1,n}]),
sb[a_,y]:>1/ab[y,x] (Sum[If[i!=x\[And]i!=y,ab[x,i]sb[a,i],0],{i,1,n}])}


(* ::Section::Closed:: *)
(*Definition of Invariants and Dual Variables*)


pSquared[x__]:=Module[{el},Table[el={x}[[k]];Sum[ab[el[[i]],el[[j]]]sb[el[[i]],el[[j]]]Boole[i<j],{i,1,Length[el]},{j,1,Length[el]}],{k,1,Length[{x}]}]];


x2[i_,j_]:=Sum[ab[k,l]sb[k,l],{k,Min[i,j],Max[i,j]-1},{l,Min[i,j],k-1}]
u[i_,j_]:=(x2[i,j+1]x2[i+1,j])/(x2[i,j]x2[i+1,j+1])


(* ::Section::Closed:: *)
(*Integral Functions and Tree Amplitudes*)


F2mass[sList_,tList_,K1List_,K2List_]:=Module[{s,t,K1,K2},{s,t,K1,K2}=pSquared[sList,tList,K1List,K2List];-(((-s)^-\[Epsilon]+(-t)^-\[Epsilon]-(-K1)^-\[Epsilon]-(-K2)^-\[Epsilon])/\[Epsilon]^2)+PolyLog[2,1-K1/s]+PolyLog[2,1-K1/t]+PolyLog[2,1-K2/s]+PolyLog[2,1-K2/t]-PolyLog[2,1-(K1 K2)/(s t)]+1/2 Log[s/t]^2];
F1mass[sList_,tList_,KList_]:=Module[{s,t,K},{s,t,K}=pSquared[sList,tList,KList];-(((-s)^-\[Epsilon]+(-t)^-\[Epsilon]-(-K)^-\[Epsilon])/\[Epsilon]^2)+PolyLog[2,1-K/s]+PolyLog[2,1-K/t]+1/2 Log[s/t]^2+\[Pi]^2/6];
F0mass[sList_,tList_]:=Module[{s,t},{s,t}=pSquared[sList,tList];
-2(((-s)^-\[Epsilon]+(-t)^-\[Epsilon])/\[Epsilon]^2)+Log[s/t]^2+\[Pi]^2/2];
MHVTreeAmplitude[minusLegs_,n_]:=(ab@@minusLegs)^4/\!\(
\*UnderoverscriptBox[\(\[Product]\), \(i = 1\), \(n\)]\(ab[i, i + 1]\)\)/. n+1->1


(* ::Section::Closed:: *)
(*Soft Functions and Operators*)


(* ::Text:: *)
(*Tree level leading soft function.*)


S0tree[n_]:=ab[n-1,1]/(ab[n-1,n]ab[n,1]);


(* ::Text:: *)
(*Tree level subleading soft operator.*)


SoftD[n_,sb[a_,b_],b_]:=-sb[n,a];
SoftD[n_,sb[a_,b_],a_]:=sb[n,b];
SoftD[n_,sb[a_,b_],c_]:=0/;!(c===a||c===b);
SoftD[n_,ab[a_,b_],c_]:=0;
SoftD[n_,f_+g_,x_]:=SoftD[n,f,x]+SoftD[n,g,x];
SoftD[n_,f_^k_Integer,x_]:=k f^(k-1) SoftD[n,f,x]
SoftD[n_,f_ g_,x_]:=f SoftD[n,g,x]+SoftD[n,f,x]g;
SoftD[n_,g_[f_],x_]:=SoftD[n,g[f],f]SoftD[n,f,x]/;f=!=x;
SoftD[n_,PolyLog[2,f_],x_]:=-(Log[1-f]/f)SoftD[n,f,x];
SoftD[n_,Log[x_],x_]:=1/x;
SoftD[n_,\[Mu],x_]:=0;
SoftD[n_,\[Epsilon],x_]:=0;
SoftD[n_,\[Pi],x_]:=0;
SoftD[n_,k_,x_]:=0/;NumberQ[k];
SoftD[n_,EulerGamma,x_]:=0;


(* ::Text:: *)
(*We must apply Schouten in order to remove any sb[soft,soft] before doing the differentiation.*)


S1tree[n_,amp_]:=1/ab[n-1,n] SoftD[n,amp//.Schouten,n-1]+1/ab[n,1] SoftD[n,amp//.Schouten,1]


(* ::Text:: *)
(*1-loop leading soft correction.*)


F0[n_]:=((ab[1,n-1]sb[1,n-1])/(ab[n-1,n]sb[n-1,n]ab[n,1]sb[n,1]))^\[Epsilon];
S0loop[n_]:=-(1/\[Epsilon]^2)F0[n] S0tree[n] ;


(* ::Text:: *)
(*1-loop subleading soft correction.*)


Zminus1[n_]:=sb[n-1,n]/(sb[n-1,1] ab[1,n])+sb[2,n]/(sb[2,1] ab[1,n])-sb[1,n]/(sb[1,n-1] ab[n-1,n])-sb[n-2,n]/(sb[n-2,n-1] ab[n-1,n]);
FeedDown[n_]:=-((sb[1,n] Log[(ab[1,n-1] sb[1,n-1])/(ab[1,n] sb[1,n] ab[n-1,n] sb[n-1,n])])/(ab[n-1,n] sb[1,n-1]))-(sb[n-1,n] Log[(ab[1,n-1] sb[1,n-1])/(ab[1,n] sb[1,n] ab[n-1,n] sb[n-1,n])])/(ab[1,n] sb[1,n-1]) ;
Z0[n_]:=If[n==5,Zminus1[n] Log[(ab[1,n-1] sb[1,n-1])/(ab[n-1,n] sb[n-1,n] ab[n,1] sb[n,1])]-2 ((sb[2,n] Log[-((ab[1,n-1] sb[1,n-1])/(ab[n-1,n] sb[n-1,n]))])/(sb[2,1] ab[1,n])-(sb[n-2,n] Log[-((ab[1,n-1] sb[1,n-1])/(ab[n,1] sb[n,1]))])/(sb[n-2,n-1] ab[n-1,n])),If[n==6,FeedDown[n]+(sb[2,n] Log[(ab[1,n-1] sb[1,n-1] ab[2,3] sb[2,3])/(ab[n-3,n-2] sb[n-3,n-2])])/(ab[1,n] sb[1,2])+(sb[n-2,n] Log[(ab[1,n-1] sb[1,n-1] ab[n-3,n-2] sb[n-3,n-2])/(ab[2,3] sb[2,3])])/(ab[n-1,n] sb[n-2,n-1])+(ab[1,n-1] (ab[1,n] sb[1,n]+ab[2,n] sb[2,n]) (-1+Log[-((ab[1,n] sb[1,n] ab[n-3,n-2] sb[n-3,n-2])/(ab[1,n-1] sb[1,n-1]))]))/(ab[1,2] sb[1,2] ab[1,n] ab[n-1,n])+(ab[1,n-1] (ab[n-2,n] sb[n-2,n]+ab[n-1,n] sb[n-1,n]) (-1+Log[-((ab[n-1,n] sb[n-1,n] ab[2,3] sb[2,3])/(ab[1,n-1] sb[1,n-1]))]))/(ab[n-2,n-1] sb[n-2,n-1] ab[1,n] ab[n-1,n])-(sb[n-3,n-2] (ab[n-3,n-2] sb[n-2,n]+ab[n-3,n-1] sb[n-1,n]) Log[-ab[1,2] sb[1,2]])/(ab[1,2] sb[1,2] ab[n-1,n] sb[n-2,n-1])-(sb[2,3] (ab[1,3] sb[1,n]+ab[2,3] sb[2,n]) Log[-ab[n-2,n-1] sb[n-2,n-1]])/(ab[n-2,n-1] sb[n-2,n-1] ab[1,n] sb[1,2])+((ab[2,3] sb[2,3] sb[n-1,n]) (1+Log[(ab[1,n-1] sb[1,n-1] ab[n-2,n-1] sb[n-2,n-1])/(ab[2,3] sb[2,3] ab[n-1,n] sb[n-1,n])]))/(ab[n-2,n-1] sb[n-2,n-1] ab[1,n] sb[1,n-1])+((ab[n-3,n-2] sb[n-3,n-2] sb[1,n]) (1+Log[(ab[1,2] sb[1,2] ab[1,n-1] sb[1,n-1])/(ab[1,n] sb[1,n] ab[n-3,n-2] sb[n-3,n-2])]))/(ab[1,2] sb[1,2] ab[n-1,n] sb[1,n-1]),
If[n==7,(FeedDown[n]+S0tree[n] 
(*first term *)((pSquared[{n-1,1,2}]pSquared[{n,1}])/(pSquared[{n-1,1}]pSquared[{1,2}]) (Log[(pSquared[{n-1,1}]pSquared[{1,2}])/(pSquared[{n-1,1,2}]pSquared[{n,1}])]+1)+(pSquared[{n-2,n-1,1}]pSquared[{n-1,n}])/(pSquared[{n-1,1}]pSquared[{n-2,n-1}]) (Log[(pSquared[{n-1,1}]pSquared[{n-2,n-1}])/(pSquared[{n-2,n-1,1}]pSquared[{n-1,n}])]+1)
(*second term*)
+((pSquared[{n,1}]+pSquared[{n,2}])/pSquared[{1,2}])(Log[pSquared[{n,1}]]-1)+((pSquared[{n-1,n}]+pSquared[{n-2,n}])/pSquared[{n-2,n-1}])(Log[pSquared[{n-1,n}]]-1)
(* third term *)
-((pSquared[{n-1,1,2}] ab[n,1] (sb[n,1] ab[1,3]+sb[n,2] ab[2,3]))/(pSquared[{1,2}] ab[n-1,1] (sb[n-1,1] ab[1,3]+sb[n-1,2] ab[2,3])))Log[pSquared[{1,2}]/pSquared[{n-1,1,2}]] -((pSquared[{n-2,n-1,1}]ab[n-1,n](sb[n-1,n]ab[n-3,n-1]+sb[n-2,n]ab[n-3,n-2]))/(pSquared[{n-2,n-1}]ab[n-1,1](sb[n-1,1]ab[n-3,n-1]+sb[n-2,1]ab[n-3,n-2])))Log[pSquared[{n-2,n-1}]/pSquared[{n-2,n-1,1}]]
(* fourth term *)
+((ab[n-1,n]sb[n,1]ab[3,4]sb[2,3])/(sb[1,2]ab[n-1,1](sb[1,2]ab[2,4]+sb[1,3]ab[3,4])))Log[pSquared[{2,3}]/pSquared[{1,2,3}]]+((ab[n,1]sb[n-1,n]ab[n-4,n-3]sb[n-3,n-2])/(sb[n-2,n-1]ab[n-1,1](sb[n-2,n-1]ab[n-4,n-2]+sb[n-3,n-1]ab[n-4,n-3])))Log[pSquared[{n-3,n-2}]/pSquared[{n-3,n-2,n-1}]]
(*fifth term*)
-((pSquared[{n,1}]+pSquared[{n,2}])/pSquared[{1,2}]-(ab[n-1,n]sb[n,2])/(ab[n-1,1]sb[1,2])+(pSquared[{n-1,n}]+pSquared[{n-2,n}])/pSquared[{n-2,n-1}]-(ab[n,1]sb[n-2,n])/(ab[n-1,1]sb[n-2,n-1]))Log[pSquared[{n-1,1}]]))[[1]]
](* n = 7 *)
](* n = 6 *)
](* n = 5 *)


(* ::Section::Closed:: *)
(*Soft Expansion Procedures*)


(* ::Text:: *)
(*We must apply Schouten immediately after the momentumConservation to remove any ab[x,x] type zeros. *)


(* ::Text:: *)
(*This expansion rule is needed to ensure that any hidden zeros are properly removed before the expansion is carried out.*)


SimpLeadOrd[x_]:=ExpandNumerator[Simplify[ExpandDenominator[Simplify[x]//.Schouten]//.Schouten]//.Schouten]//.Schouten;


polyLogExpansionRule2:=PolyLog[2,x_]:>PolyLog[2,{\[Delta]^-1,1,\[Delta]}.MapAt[SimpLeadOrd,(Series[\[Delta] x,{\[Delta],0,2}]//CoefficientList[#,\[Delta],3]&),2]]


polyLogExpansionRule:=PolyLog[2,x_]:>PolyLog[2,Simplify[ExpandDenominator[Simplify[x]]//. Schouten]];


FiniteOrder[f_]:=Coefficient[Series[f,{\[Epsilon],0,0}],\[Epsilon],0];


(* ::Text:: *)
(*These functions soft expand 1-loop amplitudes and compare to soft operator ansatz.*)


VerifySoftTheorem1LoopIRFiniteTerm::usage="VerifySoftTheorem1LoopIRFiniteTerm[\!\(\*SubscriptBox[\(A\), \(n\)]\), \!\(\*SubscriptBox[\(A\), \(n - 1\)]\), \!\(\*SubsuperscriptBox[\(A\), \(n - 1\), \(tree\)]\), n, {i,j}] computes the difference between the subleading soft IR finite term of \!\(\*SubscriptBox[\(A\), \(n\)]\) and the subleading soft operator acting on the IR finite term of \!\(\*SubscriptBox[\(A\), \(n - 1\)]\). The momentum conservation prescription is specified by a 2 element list of eliminated legs {i,j}.";
VerifySoftTheoremTreeLevel::usage="VerifySoftTheoremTreeLevel[\!\(\*SubscriptBox[\(A\), \(n\)]\), \!\(\*SubscriptBox[\(A\), \(n - 1\)]\), n, {i,j}] computes the difference between the subleading soft term of \!\(\*SubscriptBox[\(A\), \(n\)]\) and the subleading soft operator acting on \!\(\*SubscriptBox[\(A\), \(n - 1\)]\). The momentum conservation prescription is specified by a 2 element list of eliminated legs {i,j}.";


SubleadingSoft1LoopIRFiniteTerm[amp_,n_,eliminatedLegs_]:=(((((((((FiniteOrder[amp]//.momentumConservationWithDelta[n,eliminatedLegs[[1]],eliminatedLegs[[2]]])//.Schouten)//.polyLogExpansionRule2)//Series[#,{\[Delta],0,-1},Assumptions->(\[Delta]>0)]&)//Coefficient[#,\[Delta],-1]&)))//Coefficient[#,Log[\[Delta]],0]&)//.Floor[x__]->0)//.prettyNotation;
FeedDownTerms1LoopIRFiniteTerm[amp_, n_, eliminatedLegs_,treeAmp_] := (((((FiniteOrder[S0tree[n+1]amp +S0loop[n+1] treeAmp]//.momentumConservationWithDelta[n+1, eliminatedLegs[[1]],eliminatedLegs[[2]]])//. Schouten)//ExpandAll) // Series[#, {\[Delta], 0, 1},Assumptions->(\[Delta]>0)] &) // Coefficient[#, \[Delta], 1] &)//.prettyNotation;
SubleadingOperator1LoopIRFiniteTerm[amp_,n_,eliminatedLegs_,treeAmp_]:=(((S1tree[n+1,FiniteOrder[amp]]+Z0[n+1] treeAmp)//.momentumConservationWithoutDelta[n,eliminatedLegs[[1]],eliminatedLegs[[2]]])//.Schouten)//.prettyNotation;


VerifySoftTheorem1LoopIRFiniteTerm[nPointLoopAmplitude_,nMinus1PointLoopAmplitude_, nMinus1PointTreeAmplitude_, n_, eliminatedLegs_]:=SubleadingSoft1LoopIRFiniteTerm[nPointLoopAmplitude,n,eliminatedLegs]-FeedDownTerms1LoopIRFiniteTerm[nMinus1PointLoopAmplitude,n-1,eliminatedLegs,nMinus1PointTreeAmplitude]-SubleadingOperator1LoopIRFiniteTerm[nMinus1PointLoopAmplitude,n-1,eliminatedLegs, nMinus1PointTreeAmplitude];


(* ::Text:: *)
(*These functions soft expand tree amplitudes and compare to the soft operator ansatz.*)


SubleadingSoftTreeLevel[amp_,n_,eliminatedLegs_]:=((((amp//.momentumConservationWithDelta[n,eliminatedLegs[[1]],eliminatedLegs[[2]]])//.Schouten)//Series[#,{\[Delta],0,-1}]&)//Coefficient[#,\[Delta],-1]&)//.prettyNotation;
FeedDownTermsTreeLevel[amp_,n_,eliminatedLegs_]:=(((S0tree[n + 1] (amp //. momentumConservationWithDelta[n + 1, eliminatedLegs[[1]], eliminatedLegs[[2]]])//. Schouten)// Series[#,{\[Delta],0,1}] &) // Coefficient[#, \[Delta], 1] &)//.prettyNotation;
SubleadingOperatorTreeLevel[amp_,n_,eliminatedLegs_]:=(((S1tree[n+1,amp])//.momentumConservationWithoutDelta[n,eliminatedLegs[[1]],eliminatedLegs[[2]]])//.Schouten)//.prettyNotation;


VerifySoftTheoremTreeLevel[nPointAmplitude_,nMinus1PointAmplitude_, n_, eliminatedLegs_]:=SubleadingSoftTreeLevel[nPointAmplitude,n,eliminatedLegs]-FeedDownTermsTreeLevel[nMinus1PointAmplitude,n-1,eliminatedLegs]-SubleadingOperatorTreeLevel[nMinus1PointAmplitude,n-1,eliminatedLegs];


(* ::Section::Closed:: *)
(*4pt Box Function Setup*)


F[1,4]=F0mass[{2,3},{1,2}];


(* ::Section::Closed:: *)
(*5pt Box Function Setup*)


F[1,5]=F1mass[{2,3},{1,2},{4,5}];
F[2,5]=F1mass[{2,3},{3,4},{1,5}];
F[3,5]=F1mass[{4,5},{3,4},{1,2}];
F[4,5]=F1mass[{4,5},{1,5},{2,3}];
F[5,5]=F1mass[{1,2},{1,5},{3,4}];


(* ::Section::Closed:: *)
(*6pt Box Function Setup*)


F[1,6]=F1mass[{2,3},{1,2},{4,5,6}];
F[2,6]=F2mass[{2,3,4},{1,2,3},{5,6},{2,3}];
F[3,6]=F2mass[{3,4,5},{2,3,4},{1,6},{3,4}];
F[4,6]=F2mass[{1,2,3},{1,2,6},{1,2},{4,5}];
F[5,6]=F1mass[{5,6},{4,5},{1,2,3}];
F[6,6]=F1mass[{5,6},{1,6},{2,3,4}];
F[7,6]=F1mass[{1,2},{1,6},{3,4,5}];
F[8,6]=F1mass[{2,3},{3,4},{1,5,6}];
F[9,6]=F1mass[{3,4},{4,5},{1,2,6}];


(* ::Section::Closed:: *)
(*7pt Box Function Setup*)


F[1,7]=F2mass[{2,3,4},{1,2,3},{5,6,7},{2,3}];
F[2,7]=F2mass[{4,5,6},{3,4,5},{7,1,2},{4,5}];
F[3,7]=F2mass[{5,6,7},{4,5,6},{1,2,3},{5,6}];
F[4,7]=F2mass[{6,7,1},{1,2,3,4},{2,3,4},{6,7}]; 
F[5,7]=F2mass[{3,4,5,6},{6,7,1},{3,4,5},{7,1}];
F[6,7]=F2mass[{1,2,3},{7,1,2},{4,5,6},{1,2}];
F[7,7]=F1mass[{2,3},{1,2},{1,2,3}];
F[8,7]=F1mass[{4,5},{5,6},{7,1,2,3}];
F[9,7]=F1mass[{6,7},{5,6},{1,2,3,4}];
F[10,7]=F1mass[{7,1},{6,7},{2,3,4,5}];
F[11,7]=F1mass[{1,2},{7,1},{3,4,5,6}];


(* ::Section::Closed:: *)
(*End Package*)


End[]


EndPackage[]


==> SubSoft_Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24509,        740]
NotebookOptionsPosition[     21909,        648]
NotebookOutlinePosition[     22264,        664]
CellTagsIndexPosition[     22221,        661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SubSoft.m Examples", "Title",
 CellChangeTimes->{{3.650612720750305*^9, 3.650612724934616*^9}}],

Cell[CellGroupData[{

Cell["Load Package", "Chapter",
 CellChangeTimes->{{3.6506126693106213`*^9, 3.650612671654476*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.650366447297805*^9, 3.6503664477345037`*^9}, {
  3.650366486168408*^9, 3.650366487256706*^9}}],

Cell[BoxData[
 RowBox[{"<<", "SubSoft.m"}]], "Input",
 CellChangeTimes->{{3.650366427643683*^9, 3.650366434968523*^9}, {
  3.6503706871289587`*^9, 3.6503706880716763`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tree Level", "Chapter",
 CellChangeTimes->{{3.650612790430236*^9, 3.6506128019186983`*^9}}],

Cell[CellGroupData[{

Cell["Define Amplitudes", "Section",
 CellChangeTimes->{{3.650612687270389*^9, 3.650612690381714*^9}, {
  3.65061280455882*^9, 3.650612804894885*^9}, {3.651820405155918*^9, 
  3.651820406858824*^9}}],

Cell["\<\
We use the 6-point split helicity amplitude, as quoted in Elvang and Huang \
arxiv:1308.1697. \
\>", "Text",
 CellChangeTimes->{{3.650618312210657*^9, 3.6506183270834723`*^9}, 
   3.65061836705853*^9, {3.650618664354994*^9, 3.650618697539733*^9}, 
   3.650620559305853*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SplitHelicity", "[", "6", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "1"}], "]"}], " ", 
          RowBox[{"sb", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "2"}], "]"}], " ", 
          RowBox[{"sb", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}]}], ")"}], "3"], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"2", ",", "6"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"2", ",", "1"}], "]"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", "1"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"6", ",", "2"}], "]"}]}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"sb", "[", 
           RowBox[{"5", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"sb", "[", 
           RowBox[{"6", ",", "4"}], "]"}]}]}], ")"}], "3"], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"6", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", "1"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"6", ",", "2"}], "]"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.65061833240403*^9, 3.650618352854471*^9}, {
   3.650618507326913*^9, 3.650618572657867*^9}, {3.650618613242873*^9, 
   3.650618659857317*^9}, {3.650618709898864*^9, 3.650618870974909*^9}, {
   3.650619341911724*^9, 3.650619362702139*^9}, 3.650619926941922*^9, {
   3.650620314105994*^9, 3.6506203631661453`*^9}, {3.650620515702991*^9, 
   3.650620517770303*^9}, {3.650620590349106*^9, 3.650620591398292*^9}, 
   3.650622059262642*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MHVBar", "[", "5", "]"}], "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"sb", "[", 
      RowBox[{"4", ",", "5"}], "]"}], "3"], 
    RowBox[{
     RowBox[{"sb", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"sb", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"sb", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"sb", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.65061909950519*^9, 3.6506191491998863`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Verify Soft Theorems", "Section",
 CellChangeTimes->{{3.650612702790443*^9, 3.6506127075106707`*^9}, {
  3.650612805446356*^9, 3.6506128058069*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SplitHelicityResult", "[", "6", "]"}], "=", 
   RowBox[{"VerifySoftTheoremTreeLevel", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"SplitHelicity", "[", "6", "]"}], "/.", 
      RowBox[{"deltaDependence", "[", "6", "]"}]}], ",", 
     RowBox[{"MHVBar", "[", "5", "]"}], ",", "6", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.650619058735382*^9, 3.650619074142313*^9}, {
   3.6506191523826523`*^9, 3.650619207328762*^9}, 3.65061925610599*^9, 
   3.650622063046562*^9, 3.6506221882307673`*^9}],

Cell[BoxData[
 RowBox[{"useRandomKinematics", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.6506192612089167`*^9, 3.6506192626357937`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SplitHelicityResult", "[", "6", "]"}], "//", 
  "NEvaluate"}]], "Input",
 CellChangeTimes->{{3.650619191822925*^9, 3.650619198040674*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-Loop MHV", "Chapter",
 CellChangeTimes->{{3.650612809502384*^9, 3.6506128158145*^9}}],

Cell[CellGroupData[{

Cell["Define Amplitudes", "Section",
 CellChangeTimes->{{3.6506127722860947`*^9, 3.6506127763823853`*^9}, {
  3.65061282483823*^9, 3.650612824982162*^9}, {3.650612886806772*^9, 
  3.65061288740633*^9}}],

Cell[TextData[{
 "4, 5, 6 and 7-point boxes are built-in for convenience. More generally one \
must define the amplitudes explicitly. Note that the expansion procedure is \
optimized for box function calculations. It may require modifications to \
correctly compute the subleading soft expansion for different presentations \
of the amplitude. In particular observe that the expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Li", "2"], "(", 
    RowBox[{"\[Delta]", " ", "X"}], ")"}], TraditionalForm]]],
 " is ",
 StyleBox["not",
  FontWeight->"Bold"],
 " the same as the a \[Rule] 0 limit of the expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Li", "2"], "(", 
    RowBox[{"a", "+", 
     RowBox[{"\[Delta]", " ", "X"}]}], ")"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.650618387322431*^9, 3.650618484491105*^9}, {
  3.650633247284955*^9, 3.650633296877596*^9}, {3.6506333538212976`*^9, 
  3.650633441520156*^9}}],

Cell["\<\
The following are complete amplitudes, suitable for checking the 5pt case \
with any momentum conservation prescription desired.\
\>", "Text",
 CellChangeTimes->{{3.651823765671281*^9, 3.651823796103544*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarity", "[", "5", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MHVTreeAmplitude", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", "5"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "5"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarity", "[", "4", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MHVTreeAmplitude", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", "4"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "4"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.642226484332456*^9, 3.642226540416198*^9}, {
   3.642226614199971*^9, 3.642226616183939*^9}, {3.642331228472168*^9, 
   3.642331255215781*^9}, {3.6506123280201483`*^9, 3.650612368371966*^9}, {
   3.65061241460389*^9, 3.6506124236756983`*^9}, {3.650612583789112*^9, 
   3.650612648005629*^9}, {3.65061285115807*^9, 3.650612863546309*^9}, {
   3.6506184344196377`*^9, 3.6506184355388393`*^9}, {3.6506212890326366`*^9, 
   3.650621298480679*^9}, {3.6506333078254623`*^9, 3.650633341050873*^9}, {
   3.651747713141079*^9, 3.651747720007229*^9}, {3.6518204379953413`*^9, 
   3.651820451626696*^9}, {3.6518209930732183`*^9, 3.651820993432501*^9}, 
   3.6518210345535183`*^9, {3.6518210654487534`*^9, 3.6518210682012377`*^9}, 
   3.651821946911674*^9, 3.651822100502603*^9, 3.651822141112393*^9, {
   3.6518231828887033`*^9, 3.6518232233561583`*^9}, {3.651823580985167*^9, 
   3.651823607687834*^9}, {3.651823802447205*^9, 3.65182380593463*^9}, {
   3.655806751512752*^9, 3.6558067525710983`*^9}}],

Cell["\<\
The following are incomplete amplitudes, suitable for checking the 6pt and \
7pt cases with the symmetric elimination of (n-1) and 1.\
\>", "Text",
 CellChangeTimes->{{3.651823807566489*^9, 3.6518238361042423`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarity", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"MHVTreeAmplitude", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", "7"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "7"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarity", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"MHVTreeAmplitude", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", "6"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "6"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.651827551326091*^9, 3.651827558037982*^9}, {
   3.6518313440389147`*^9, 3.651831345542305*^9}, {3.6546233024031563`*^9, 
   3.654623302696443*^9}, 3.654675280673757*^9, 3.654676410802676*^9, 
   3.654679644146727*^9, {3.654680074414301*^9, 3.6546800745225983`*^9}, 
   3.655202277711438*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Verify Soft Theorems", "Section",
 CellChangeTimes->{{3.6506127796864843`*^9, 3.6506127853978977`*^9}, {
  3.650612897486178*^9, 3.650612904534121*^9}}],

Cell[CellGroupData[{

Cell["5-Point", "Subsection",
 CellChangeTimes->{{3.650618213170908*^9, 3.65061821448318*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarityResult", "[", "5", "]"}], "=", 
   RowBox[{"VerifySoftTheorem1LoopIRFiniteTerm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MHV1LoopUnitarity", "[", "5", "]"}], "/.", 
      RowBox[{"deltaDependence", "[", "5", "]"}]}], ",", 
     RowBox[{"MHV1LoopUnitarity", "[", "4", "]"}], ",", 
     RowBox[{"MHVTreeAmplitude", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", "4"}], "]"}], ",", "5", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6506150076163607`*^9, 3.650615069130426*^9}, {
   3.6506213031275806`*^9, 3.650621305391906*^9}, {3.650622197934391*^9, 
   3.650622199007051*^9}, {3.651820514273381*^9, 3.65182051959025*^9}, 
   3.651821328728642*^9, 3.6518214706338673`*^9, {3.6518215606947117`*^9, 
   3.651821561207893*^9}, {3.651821643928841*^9, 3.651821673328271*^9}, {
   3.651821802372137*^9, 3.651821803500519*^9}}],

Cell[BoxData[
 RowBox[{"useRandomKinematics", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.6421606988414583`*^9, 3.642160700827194*^9}, {
  3.652706957334161*^9, 3.652706957948216*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"MHV1LoopUnitarityResult", "[", "5", "]"}], ")"}], "//", 
  "NEvaluate"}]], "Input",
 CellChangeTimes->{{3.6421615500479593`*^9, 3.6421615650516768`*^9}, {
  3.650613744601338*^9, 3.650613749713481*^9}, {3.6506137875945873`*^9, 
  3.6506137908334827`*^9}, {3.650613897681861*^9, 3.6506138991612253`*^9}, {
  3.650615239722176*^9, 3.650615242664671*^9}, {3.6506153960805597`*^9, 
  3.6506153969989758`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-Point", "Subsection",
 CellChangeTimes->{{3.65061823061903*^9, 3.650618233699231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarityResult", "[", "6", "]"}], "=", 
   RowBox[{"VerifySoftTheorem1LoopIRFiniteTerm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MHV1LoopUnitarity", "[", "6", "]"}], "/.", 
      RowBox[{"deltaDependence", "[", "6", "]"}]}], ",", "0", ",", 
     RowBox[{"MHVTreeAmplitude", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", "5"}], "]"}], ",", "6", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.650621448750614*^9, 3.6506214603189*^9}, {
   3.651821695313389*^9, 3.651821696287705*^9}, {3.6518217906168613`*^9, 
   3.651821792088139*^9}, 3.6537242582768*^9}],

Cell[BoxData[
 RowBox[{"useRandomKinematics", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.6421606988414583`*^9, 3.642160700827194*^9}, 
   3.6506215034288883`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"MHV1LoopUnitarityResult", "[", "6", "]"}], ")"}], "//", 
  "NEvaluate"}]], "Input",
 CellChangeTimes->{{3.6421615500479593`*^9, 3.6421615650516768`*^9}, {
   3.650613744601338*^9, 3.650613749713481*^9}, {3.6506137875945873`*^9, 
   3.6506137908334827`*^9}, {3.650613897681861*^9, 3.6506138991612253`*^9}, {
   3.650615239722176*^9, 3.650615242664671*^9}, {3.6506153960805597`*^9, 
   3.6506153969989758`*^9}, 3.650621504878936*^9, {3.651821635334382*^9, 
   3.651821635837873*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["7-Point", "Subsection",
 CellChangeTimes->{{3.6506335690616913`*^9, 3.650633571197605*^9}}],

Cell["\<\
This verifies the momentum twistor calculations of Section 5.3.\
\>", "Text",
 CellChangeTimes->{{3.65580687635561*^9, 3.655806891757283*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MHV1LoopUnitarityResult", "[", "7", "]"}], "=", 
   RowBox[{"VerifySoftTheorem1LoopIRFiniteTerm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MHV1LoopUnitarity", "[", "7", "]"}], "/.", 
      RowBox[{"deltaDependence", "[", "7", "]"}]}], ",", "0", ",", 
     RowBox[{"MHVTreeAmplitude", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", "6"}], "]"}], ",", "7", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6558068395234413`*^9, 3.655806858144973*^9}}],

Cell[BoxData[
 RowBox[{"useRandomKinematics", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.655806911419215*^9, 3.6558069132023773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"MHV1LoopUnitarityResult", "[", "7", "]"}], ")"}], "//", 
  "NEvaluate"}]], "Input",
 CellChangeTimes->{{3.6558069216239157`*^9, 3.655806925195752*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["8-Point", "Subsection",
 CellChangeTimes->{{3.6558069966019297`*^9, 3.65580699951781*^9}}],

Cell["\<\
This is not yet implemented. One would need to define Z0[8] based on the bulk \
terms (5.22).\
\>", "Text",
 CellChangeTimes->{{3.6558070013617783`*^9, 3.6558070650829353`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analyse Complexity", "Section",
 CellChangeTimes->{{3.655807102349971*^9, 3.65580710567863*^9}}],

Cell["\<\
The following computations demonstrate that quite non-trivial cancellations \
between box functions take place in order to reach the relatively simple form \
of the subleading anomaly Z0. \
\>", "Text",
 CellChangeTimes->{{3.655807110145534*^9, 3.655807185792842*^9}, {
   3.6560789972629137`*^9, 3.656079000667799*^9}, 3.6560790571517076`*^9}],

Cell[CellGroupData[{

Cell["5-Point", "Subsection",
 CellChangeTimes->{{3.6558072278038397`*^9, 3.65580723055564*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Z0", "[", "5", "]"}], "-", 
        RowBox[{"FeedDown", "[", "5", "]"}]}], ")"}], "//", "Expand"}], 
     ")"}]}], ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.655807190329425*^9, 3.655807206194734*^9}, {
  3.6560790059420013`*^9, 3.656079040964552*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SubleadingSoft1LoopIRFiniteTerm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MHV1LoopUnitarity", "[", "5", "]"}], "/.", 
         RowBox[{"deltaDependence", "[", "5", "]"}]}], ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], 
   ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.6558072142955837`*^9, 3.655807218249968*^9}, {
  3.656079098430849*^9, 3.6560792422618647`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-Point", "Subsection",
 CellChangeTimes->{{3.6558072353887377`*^9, 3.655807240724712*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Z0", "[", "6", "]"}], "-", 
        RowBox[{"FeedDown", "[", "6", "]"}]}], ")"}], "//", "Expand"}], 
     ")"}]}], ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.655807190329425*^9, 3.655807206194734*^9}, {
  3.655807270034624*^9, 3.6558072703201847`*^9}, {3.656079019036561*^9, 
  3.656079026553464*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SubleadingSoft1LoopIRFiniteTerm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MHV1LoopUnitarity", "[", "6", "]"}], "/.", 
         RowBox[{"deltaDependence", "[", "6", "]"}]}], ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], 
   ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.6558072142955837`*^9, 3.655807218249968*^9}, {
  3.655807271824959*^9, 3.655807273345992*^9}, {3.656079294445911*^9, 
  3.656079310001582*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["7-Point", "Subsection",
 CellChangeTimes->{{3.655807244572637*^9, 3.6558072463163977`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Z0", "[", "7", "]"}], "-", 
        RowBox[{"FeedDown", "[", "7", "]"}]}], ")"}], "//", "Expand"}], 
     ")"}]}], ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.655807190329425*^9, 3.655807206194734*^9}, {
  3.6558072794894743`*^9, 3.655807279553809*^9}, {3.656079029918296*^9, 
  3.656079036003385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SubleadingSoft1LoopIRFiniteTerm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MHV1LoopUnitarity", "[", "7", "]"}], "/.", 
         RowBox[{"deltaDependence", "[", "7", "]"}]}], ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], 
   ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.6558072142955837`*^9, 3.655807218249968*^9}, {
  3.6558072818401423`*^9, 3.655807282386797*^9}, {3.656079321341865*^9, 
  3.6560793368345737`*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1855, 1176},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 101, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[706, 27, 99, 1, 65, "Chapter"],
Cell[808, 30, 240, 5, 32, "Input"],
Cell[1051, 37, 172, 3, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[1260, 45, 97, 1, 54, "Chapter"],
Cell[CellGroupData[{
Cell[1382, 50, 199, 3, 67, "Section"],
Cell[1584, 55, 283, 6, 33, "Text"],
Cell[1870, 63, 4207, 119, 62, "Input"],
Cell[6080, 184, 541, 17, 62, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[6658, 206, 154, 2, 53, "Section"],
Cell[6815, 210, 608, 14, 32, "Input"],
Cell[7426, 226, 142, 2, 32, "Input"],
Cell[7571, 230, 173, 4, 32, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[7793, 240, 93, 1, 54, "Chapter"],
Cell[CellGroupData[{
Cell[7911, 245, 202, 3, 67, "Section"],
Cell[8116, 250, 980, 25, 55, "Text"],
Cell[9099, 277, 218, 4, 33, "Text"],
Cell[9320, 283, 1911, 43, 55, "Input"],
Cell[11234, 328, 225, 4, 33, "Text"],
Cell[11462, 334, 1203, 35, 55, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[12702, 374, 158, 2, 53, "Section"],
Cell[CellGroupData[{
Cell[12885, 380, 94, 1, 47, "Subsection"],
Cell[12982, 383, 999, 21, 32, "Input"],
Cell[13984, 406, 189, 3, 32, "Input"],
Cell[14176, 411, 457, 9, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14670, 425, 94, 1, 47, "Subsection"],
Cell[14767, 428, 725, 17, 32, "Input"],
Cell[15495, 447, 168, 3, 32, "Input"],
Cell[15666, 452, 533, 10, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16236, 467, 97, 1, 47, "Subsection"],
Cell[16336, 470, 152, 3, 33, "Text"],
Cell[16491, 475, 607, 15, 32, "Input"],
Cell[17101, 492, 140, 2, 32, "Input"],
Cell[17244, 496, 203, 5, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17484, 506, 96, 1, 47, "Subsection"],
Cell[17583, 509, 187, 4, 33, "Text"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[17819, 519, 102, 1, 53, "Section"],
Cell[17924, 522, 354, 6, 33, "Text"],
Cell[CellGroupData[{
Cell[18303, 532, 96, 1, 47, "Subsection"],
Cell[18402, 535, 417, 12, 32, "Input"],
Cell[18822, 549, 575, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19434, 569, 97, 1, 47, "Subsection"],
Cell[19534, 572, 466, 13, 32, "Input"],
Cell[20003, 587, 622, 16, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20662, 608, 97, 1, 47, "Subsection"],
Cell[20762, 611, 466, 13, 32, "Input"],
Cell[21231, 626, 626, 16, 32, "Input"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> bcfw.m <==
(* ::Package:: *)

(******************************************************************************
 *                                                                            *
 *    General Tree-Level BCFW Recursions in the Grassmannian  v0              *
 *                                                                            *
 *    J. Bourjaily, October 2010                                              *
 *                                                                            *
 *                                                                            *
 ******************************************************************************)

Print[\!\(\*
TagBox[
StyleBox[
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Column", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Graphics", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "1.75`", "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.9817627457812106`", ",", "0.2867076127786349`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2317627457812106`"}], ",", "0.2867076127786349`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.377851787087894`", ",", "0.8317676206833615`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.377851787087894`", ",", "1.1682323793166385`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9182323793166385`", ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5817676206833615`", ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.16823237931663845`", ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.16823237931663845`"}], ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6278517870878944`"}], ",", "1.1682323793166385`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6278517870878944`"}], ",", "0.8317676206833615`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"PointSize", "[", "0.0125`", "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3146625176280136`"}], ",", "1.3146625176280136`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3680607966083864`"}], ",", "1.2125`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2125`"}], ",", "1.3680607966083864`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{"2.0646625176280136`", ",", "1.3146625176280136`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{"1.9625`", ",", "1.3680607966083864`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{"2.118060796608386`", ",", "1.2125`"}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{"1", ",", 
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "9"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "9"}], "]"}]}], "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "1.75`", "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", "0.24`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"EdgeForm", "[", 
RowBox[{"GrayLevel", "[", "1", "]"}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.875`", ",", "1"}], "]"}], ",", "0.125`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\\[CircleTimes]\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "39.5`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.875`", ",", "1"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<BCFW\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.875`", ",", "0.7`"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"19", ",", "27"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"19", ",", "27"}], "]"}], ",", "1"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", "0.24`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<L\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<R\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"n", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSlant", ",", "Italic"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0126644452187055`", ",", "0.14160196114911955`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"1", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2626644452187053`"}], ",", "0.14160196114911955`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"j", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSlant", ",", "Italic"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2199961883371426`", ",", "1.821036952345708`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{
RowBox[{"HoldForm", "[", 
RowBox[{"Plus", "[", 
RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.625168360566421`", ",", "1.8046934119326015`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0482163874911592`", ",", "0.6533370801811904`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6355884545011986`", ",", "0.9115170891800287`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3158233394322946`", ",", "1.0766851893773084`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.24713925908609138`"}], ",", "0.6854810234367761`"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"ImageSize", ",", 
RowBox[{"List", "[", 
RowBox[{"311.375`", ",", "176.25`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"PlotRange", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.75`"}], ",", "2.5`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.`", ",", "1.95`"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"1", ",", "20", ",", "20"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", "0"}], "]"}]}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<Efficient Tree-Amplitudes in \>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<N=\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Lucida Calligraphy\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<4 SYM\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<via BCFW in the Momentum-Twistor Grassmannian\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "Times"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Jacob L. Bourjaily, 2010\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "Times"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "15"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Alignment", ",", "Center"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"15", ",", "15"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "12.5`"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)];


BeginPackage["BCFW`"]
Begin["Global`"]


(*Generalized BCFW recursion "schemes" *)
bcfwPartitions[n_,k_]:=DeleteCases[Select[Transpose/@Tuples[List[Function[y,y[[Select[Range[Length[y]],Count[y[[Range[1,#-1]]],y[[#]]]==0&]]]][Join[#,Reverse[Reverse/@#]]]&@Select[IntegerPartitions[n+2,{2}],Min[#]>=3&],Function[y,y[[Select[Range[Length[y]],Count[y[[Range[1,#-1]]],y[[#]]]==0&]]]][Join[#,Reverse[Reverse/@#]]]&@Select[IntegerPartitions[k+1,{2}],Min[#]>=1&]]],Count[Count[Range@@(Sort@{2,#-2}&@#1),#2]==1&@@##&/@#,False]==0&],{{3,1},___}|{___,{3,2}}];

generalBCFWbridge[a_:0,b_:0,c_:0][{nL_,kL_},{nR_,kR_}]:=Block[{leftTerms,rightTerms,jHatL,jHatR,nHat,leftShift,rightShiftJ,eph1,rightShiftN,bridgeTerms},leftTerms=If[kL==2,{{1,0}},{#1,Normal[SparseArray[{i_,i_}:>1,{kL+kR-3,kL-2}]].RotateLeft[#2,{0,a}].Normal[SparseArray[List[{i_,i_}:>1,{nL,nL-1}->leftShift],{nL,nL}]].Normal[SparseArray[{i_,i_}:>1,{nL,nL+nR-2}]]}&@@@((generalTreeContour[a,b,c][nL,kL]/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nL],RotateRight[Range[nL],a]]]))})/.{ab[x__]:>If[Mod[Count[{x},nL|nL-1],2]==0||Count[{x},nL]==0||kR==1,ab[x],If[Length[Intersection[{nL+nR-2,nL+nR-3},{x}]]==2,(-ab@@({x}/.{nL->(1)})ab[nL,nL-1,nL+nR-3,nL+nR-2]/ab[nL-1,nL+nR-3,nL+nR-2,1]),(ab[x]+leftShift (ab@@({x}/.{nL->(nL-1)})))]]})]/.If[kR==1,leftShift->0,leftShift->(ab[nL,nL+nR-3,nL+nR-2,1]/ab[nL+nR-3,nL+nR-2,1,nL-1])];rightTerms=If[kR<=2,{{1,0}},{#1,RotateLeft[Normal[SparseArray[{i_,i_}:>1,{kL+kR-3,kR-2}]],{kR-2,0}].RotateLeft[#2,{0,b}].Normal[SparseArray[List[{i_,i_}:>1,{1,2}->rightShiftJ,{nR,nR-1}->rightShiftN],{nR,nR}]].RotateLeft[Normal[SparseArray[{i_,i_}:>1,{nR,nL+nR-2}]],{0,nR}]}&@@@(((generalTreeContour[a,b,c][nR,kR]/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nR],RotateRight[Range[nR],b]]]))})/.{ab[x__]:>If[Mod[Count[{x},1|2],2]==0||Count[{x},1]==0,ab[x],If[Length[Intersection[{x},{nR-1,nR}]]==2,(-ab@@({x}/.{1->eph1})ab[1,2,nR-1,nR]/ab[2,nR-1,nR,eph1]),(ab[x]+rightShiftJ (ab@@({x}/.{1->2})))]]}/.{ab[x__]:>If[Mod[Count[{x},nR|nR-1],2]==0||Count[{x},nR]==0,ab[x],If[Length[Intersection[{1,2},{x}]]==2,(-(ab@@({x}/.{nR->eph1}))ab[1,2,nR,nR-1]/ab[nR-1,eph1,1,2]),(ab[x]+rightShiftN (ab@@({x}/.{nR->(nR-1)})))]]})/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nR],Range[nL-1,nL+nR-2]]]))})/.{ab[x__]:>ab@@({x}/.{eph1->1})}]/.{rightShiftJ->ab[nL+nR-3,nL+nR-2,1,nL-1]/ab[nL,nL+nR-3,nL+nR-2,1],rightShiftN->ab[nL+nR-2,1,nL-1,nL]/ab[1,nL-1,nL,nL+nR-3]};bridgeTerms=If[kR==1,{{1,0}},{{Power[Times@@(ab@@@Partition[{nL+nR-3,nL+nR-2,1,nL-1,nL},4,1,1]),-1],Normal[SparseArray[(Rule@@@Transpose[List[{kL-1,#}&/@#,ab@@@Partition[RotateLeft[#],4,1,1]]])&@{nL+nR-3,nL+nR-2,1,nL-1,nL},{kL+kR-3,nL+nR-2}]]}}];{#1,cleanDelta[#2]}&@@@(({Times@@#1,RotateLeft[Plus@@#2,{0,-c}]}&@@@Transpose/@Tuples[{leftTerms,bridgeTerms,rightTerms}])/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nL+nR-2],RotateRight[Range[nL+nR-2],-c]]]))})];

generalTreeContour[x__][3,1]=generalTreeContour[x__][n_,2]={{1,{}}};
generalTreeContour[a_:0,b_:0,c_:0][n_,k_]:=generalTreeContour[a,b,c][n,k]=Flatten[generalBCFWbridge[a,b,c]@@@bcfwPartitions[n,k],1];

treeContour[n_,k_]:=generalTreeContour[0,0,0][n,k];


(*Component ampliutude generation (not to be used numerically!: too slow)*)
parseInput[x__]:=(If[Count[{x},m/2|p/2,\[Infinity]]>2,(Print[" Amplitudes involving more than one pair of fermions must be specified in more detail. Please specify the R-charges of each particle in question, referring to the manual if necessary."];-1),Block[{output,kCharge,gaugeList,signature,wList={x}/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[{x},m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[(kCharge<2||kCharge>(Length[{x}]-2))&&Length[{x}]!=3,(Print["  The amplitude you requested vanishes because it is worse than MHV (or MHV-bar)."];-1),(gaugeList=Position[wList,#][[All,1]]&/@Range[4];If[Length[Intersection[Length/@gaugeList,Length/@gaugeList]]>1,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(signature=Signature[Flatten[Transpose[Position[Flatten[wList],#]&/@Range[4]]]];If[signature<=0,ReplacePart[gaugeList,{1->gaugeList[[1,Join[{2,1},Range[3,Length[gaugeList[[1]]]]]]]}],gaugeList])])])]]]);

AmpTerms[a_Integer:0,b_Integer:0,c_Integer:0][x__]:=AmpTerms[a,b,c][x]=Block[{detList=parseInput[x]},If[Not[detList===-1],Block[{ephN=Length[{x}],contour,qInverse,MHVprefactor,resList,cHatList,ephK=Length[detList[[1]]],partitionList,signatureList},MHVprefactor=(mhvPrefactor[ephN]);qInverse=(QabInverse[ephN]);partitionList=({#,Delete[Range[ephK],Partition[#,1]]}&/@Subsets[Range[ephK],{2}]);signatureList=Signature[Flatten[#]]&/@partitionList;contour=(generalTreeContour[a,b,c][ephN,ephK]);{resList,cHatList}=Transpose[{#1,Join[{},If[ephK==2,{},#2.qInverse]]}&@@@contour];MHVprefactor ((resList)*(Function[{y},Times@@Table[If[ephK>2&&Count[Sort/@Partition[Range[ephN],ephK,1,1],Sort@j]==1,(Block[{ephMinor=Select[Partition[Range[ephN],ephK,1,1],Length[Union[#,j]]==Length[j]&][[1]]},Signature[j]Signature[ephMinor](Times@@(ab@@@Partition[ephMinor,2,1]))*Det[contour[[y,2]][[All,ephMinor[[2;;-2]]]]]]),(signatureList.(((ab@@j[[#1]])*If[j[[#2]]==={},1,Det[cHatList[[y]][[All,j[[#2]]]]]])&@@@partitionList))],{j,detList}]]/@Range[Length[cHatList]]))],{0}]];
AmpTerms[x__]/;Length[{x}]>3:=AmpTerms[x]=AmpTerms[0,0,0][x];
Amp[x__]:=Amp[x]=Total[AmpTerms[0,0,0][x]];


(*faster numerical implementation of exactly the same formulae as above*)
nAmpTerms[a_Integer:0,b_Integer:0,c_Integer:0][x__]:=If[Length[{x}]!=Length[Zs]&&ValueQ[nQinverse]&&ValueQ[nMHVprefactor],Print["  Amplitudes can only be evaluated numerically if the global variables Zs (momentum-twistors) have been defined. Please run one of:\n     useReferences[], useRandomKinematics[],\n     setupUsingTwistors[], setupUsingSpinors[], or setupUsingFourMomenta[]."];{0},Block[{ephContour,parsedInput=parseInput[x]},If[Not[parsedInput===-1],Block[{ephN=Length[{x}],ephK=Length[parsedInput[[1]]]},If[Depth[nContour[a,b,c][ephN,ephK]]==2||Depth[cMatrixList[a,b,c][ephN,ephK]]==2,(nContour[a,b,c][ephN,ephK]=(ephContour=generalTreeContour[a,b,c][ephN,ephK];ab[q__]:=ab[q]=If[Not[OrderedQ[{q}]],(Signature[{q}]*(ab@@Sort[{q}])),Det[Zs[[{q}]]]];ephContour);cMatrixList[a,b,c][ephN,ephK]=Join[If[ephK==2,{},#.nQinverse],Transpose[Ls]]&/@(nContour[a,b,c][ephN,ephK][[All,2]]);cMatrixDetList[a,b,c][ephN,ephK][y_]:=cMatrixDetList[a,b,c][ephN,ephK][y]=Det[#[[All,y]]]&/@(cMatrixList[a,b,c][ephN,ephK]);ClearAll[ab]);];nMHVprefactor*((nContour[a,b,c][ephN,ephK][[All,1]])*(Times@@(cMatrixDetList[a,b,c][ephN,ephK][#]&/@parsedInput)))],{0}]]];
nAmp[x__]:=Total[nAmpTerms[0,0,0][x]/.(If[Length[#]>0,#,{}]&@rootSrule)];

mhvPrefactor[n_]:=1/Times@@(ab@@@Partition[Range[n],2,1,1]);


toN={ab[x__Integer]:>If[Not[Depth[Zs]>=3&&Length[Intersection[{x},Range[Length[Zs]]]]==Length[Intersection[{x},{x}]]],ab[x],If[Length[{x}]==4,(Det[Zs[[{x}]]]),If[Length[{x}]==2,Det[Zs[[{x},1;;2]]],ab[x]]]],s[x__]:>If[Not[Depth[xMomenta]>=3&&Length[Intersection[{x},Range[Length[Zs]]]]==Length[Intersection[{x},{x}]]],s[x],Det[Total[xMomenta[[{x}]]]]],ab[x_,X[y__],X[z__],w_]:>If[Not[Depth[regionMomenta]>=3&&Length[Intersection[{x,y,z,w},Range[Length[Zs]]]]==Length[Intersection[{x,y,z,w},{x,y,z,w}]]],ab[x,X[y],X[z],w],({{0,1},{-1,0}}.Zs[[x,1;;2]].({-1,1}.(regionMomenta[[{y}]])).{{0,1},{-1,0}}.({{0,1},{-1,0}}.Zs[[w,1;;2]].({-1,1}.(regionMomenta[[{z}]]))))]};


(*Conversions between momentum twistors and spinors and momenta and back and Interfacing with external data*)

Qab[n_]:=Normal[SparseArray[Flatten[Table[Rule@@@Transpose[List[{Mod[i,n,1],Mod[#,n,1]}&/@{i-1,i,i+1},{1/ab[i-1,i],ab[i+1,i-1]/(ab[i-1,i]ab[i,i+1]),1/ab[i,i+1]}]],{i,n}],1]]]/.{ab[x__]:>ab@@(Mod[{x},n,1])};
QabInverse[nP_]:=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,ab[j,i],0],{nP,nP}]];
pauliMatrices=List[{{1,0},{0,1}},{{0,1},{1,0}},{{0,-I},{I,0}},{{1,0},{0,-1}}];


setupUsingSpinors[ls_List,lbs_List]:=Block[{\[Mu]s},ClearAll[nContour,cMatrixList,cMatrixDetList];Ls=ls;Lbs=lbs;(ab[x__]:=ab[x]=Det[Ls[[{x}]]];nQinverse=QabInverse[Length[Ls]];ClearAll[ab];);nMHVprefactor=1/Times@@(Det[#]&/@Partition[Ls,2,1,1]);\[Mu]s=(nQinverse).Lbs;Zs=Join@@@Transpose[{Ls,\[Mu]s}];];setupUsingSpinors[{ls_List,lbs_List}]:=setupUsingSpinors@@{ls,lbs};

setupUsingTwistors[zs_]:=(ClearAll[nContour,cMatrixList,cMatrixDetList];Zs=zs;Ls=Zs[[All,1;;2]];(ab[x__]:=ab[x]=Det[Ls[[{x}]]];nQinverse=QabInverse[Length[Ls]];ClearAll[ab];);nMHVprefactor=1/Times@@(Det[Zs[[#,1;;2]]]&/@Partition[Range[Length[zs]],2,1,1]););

setupUsingFourMomenta[fourMomentaList_]:=If[Not[Max[Abs/@Total[fourMomentaList]]<=Power[10,-Accuracy[fourMomentaList]+3]],Print["The input momenta do not add to zero."],Block[{ephN=Length[fourMomentaList]},xMomenta=fourMomentaList.pauliMatrices;fourMomenta=fourMomentaList;If[Max[Abs/@(Chop[#,Power[10,-Accuracy[fourMomentaList]+4]]&/@Det/@xMomenta)]>0,Print[" Some of the momenta are not light-like."],(regionMomenta=Chop/@((Total[xMomenta[[1;;#]]]-xMomenta[[1]])&/@Range[ephN]);{Ls,Lbs}=Transpose[Function[{y},Block[{\[Lambda],\[Lambda]b},Chop/@({{Power[y[[1,1]],1/2],\[Lambda][2]},{Power[y[[1,1]],1/2],\[Lambda]b[2]}}/.((If[Length[#]==0,Print["Please re-generate momenta."];{},#[[1]]])&@(Quiet[Solve[#==0&/@(Flatten[Outer[Times,{Power[y[[1,1]],1/2],\[Lambda][2]},{Power[y[[1,1]],1/2],\[Lambda]b[2]}]-y][[2;;3]]),{\[Lambda][2],\[Lambda]b[2]}]])))]]/@xMomenta];If[Count[{Ls,Lbs},_ \[Lambda],\[Infinity]]>0,Print["Please re-generate momenta."];,If[Length[Cases[{Ls,Lbs},_Power|_Sqrt,\[Infinity]]]>0,{Ls,Lbs}=N[{Ls,Lbs}];];setupUsingSpinors[Ls,Lbs]])]]];


(*Use pre-defined reference twistors or randomly-generated, (rational-valued) Minkowski-kinematics*)
useReferences[nP_]:=Block[{referenceList={{-3,5,3,-3},{2,6,-1,-3},{-2,5,-1,5},{3,3,5,-2},{0,-5,6,0},{-1,2,-5,-5},{2,0,-6,-1},{2,1,-5,-3},{4,-1,-6,1},{-2,-5,4,4},{-5,2,6,-1},{-1,6,1,-4},{5,-5,-5,3},{6,4,-5,-3},{4,6,-3,-4}}},Zs=If[nP<16,referenceList[[1;;nP]],Join[referenceList[[1;;15]],RandomInteger[{-50,50},{nP-15,4}]]];setupUsingTwistors[Zs];];

useRandomKinematics[n_,rationalQ_:0,precision_:0]:=Block[{seedLsLbs=Transpose[List[{#1,#2+I #3},{#1,#2-I #3}]&@@@({#1,2#2 #3,(#2^2-#3^2)}&@@@RandomInteger[{1,50},{n-2,3}])],netSeedMomenta,momentumRules,\[Alpha],\[Beta],\[Gamma],\[Delta],\[Mu]bars,p1,p2,p3,p0},netSeedMomenta=Total[(Outer[Times,##]&@@@Transpose[seedLsLbs])];momentumRules=Rule@@@Transpose[{{\[Alpha],\[Beta],\[Gamma],\[Delta]},{#1,Re[#2],Im[#3],#4}&@@Flatten[netSeedMomenta]}];{Ls,Lbs}=Reverse/@List[Join[seedLsLbs[[1]],({{-Sqrt[\[Beta]^2 + \[Gamma]^2], -(((\[Beta] + I*\[Gamma])*\[Delta])/Sqrt[\[Beta]^2 + \[Gamma]^2])},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})],Join[seedLsLbs[[2]],({{Sqrt[\[Beta]^2 + \[Gamma]^2]/\[Delta], (\[Beta] - I*\[Gamma])/Sqrt[\[Beta]^2 + \[Gamma]^2]},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})]]/.momentumRules;rootSrule={s1->Ls[[1,1]],s2->Sqrt[Ls[[2,1]]Lbs[[2,1]]]};{Ls,Lbs}=List[ReplacePart[Ls,{1->s1 Ls[[1]]/Ls[[1,1]],2-> s2 Ls[[2]]/Ls[[2,1]]}],ReplacePart[Lbs,{1->Lbs[[1]]Ls[[1,1]]/s1,2->Lbs[[2]]Ls[[2,1]]/s2}]];{Ls,Lbs}={Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs};fourMomenta=Chop/@(({p0,p1,p2,p3}/.Solve[#==0&/@Flatten[(({p0,p1,p2,p3}.pauliMatrices)-#)]][[1]])&/@(Outer[Times,#1,#2]&@@@Transpose[{Ls,Lbs}/.rootSrule]));xMomenta=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];regionMomenta=Chop/@((Total[xMomenta[[1;;#]]]-xMomenta[[1]])&/@Range[n]);If[rationalQ===0,{Ls,Lbs}=N[({Ls,Lbs}/.rootSrule)];If[Not[precision===0],{Ls,Lbs}=N[{Ls,Lbs}];];];Zs=Join@@@Transpose[List[Ls,(Transpose[#1].{{0,1},{-1,0}}.#2)&@@@Transpose[List[regionMomenta,Ls]]]];Ws=Join@@@Transpose[List[({{0,1},{-1,0}}.#1.{{0,1},{-1,0}}.#2)&@@@Transpose[List[regionMomenta,Lbs]],{{0,1},{-1,0}}.#&/@Lbs]];nMHVprefactor=1/Times@@(Det[Zs[[#,1;;2]]]&/@Partition[Range[n],2,1,1]);(ab[x__]:=ab[x]=Det[Ls[[{x}]]];nQinverse=QabInverse[Length[Ls]];ClearAll[ab];);ClearAll[nContour,cMatrixList,cMatrixDetList];];

useRandomTwistors[nP_]:=setupUsingTwistors[RandomInteger[{-75,75},{nP,4}]];

useRandomSpinors[n_,rationalQ_:0,precision_:0]:=Block[{seedLsLbs=Transpose[List[{#1,#2+I #3},{#1,#2-I #3}]&@@@({#1,2#2 #3,(#2^2-#3^2)}&@@@RandomInteger[{1,50},{n-2,3}])],netSeedMomenta,momentumRules,\[Alpha],\[Beta],\[Gamma],\[Delta],\[Mu]bars,p1,p2,p3,p0},netSeedMomenta=Total[(Outer[Times,##]&@@@Transpose[seedLsLbs])];momentumRules=Rule@@@Transpose[{{\[Alpha],\[Beta],\[Gamma],\[Delta]},{#1,Re[#2],Im[#3],#4}&@@Flatten[netSeedMomenta]}];{Ls,Lbs}=Reverse/@List[Join[seedLsLbs[[1]],({{-Sqrt[\[Beta]^2 + \[Gamma]^2], -(((\[Beta] + I*\[Gamma])*\[Delta])/Sqrt[\[Beta]^2 + \[Gamma]^2])},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})],Join[seedLsLbs[[2]],({{Sqrt[\[Beta]^2 + \[Gamma]^2]/\[Delta], (\[Beta] - I*\[Gamma])/Sqrt[\[Beta]^2 + \[Gamma]^2]},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})]]/.momentumRules;rootSrule={s1->Ls[[1,1]],s2->Sqrt[Ls[[2,1]]Lbs[[2,1]]]};{Ls,Lbs}=List[ReplacePart[Ls,{1->s1 Ls[[1]]/Ls[[1,1]],2-> s2 Ls[[2]]/Ls[[2,1]]}],ReplacePart[Lbs,{1->Lbs[[1]]Ls[[1,1]]/s1,2->Lbs[[2]]Ls[[2,1]]/s2}]];If[rationalQ===0,{Ls,Lbs}=N[{Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs}/.rootSrule];If[Not[precision===0],{Ls,Lbs}=N[({Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs}/.rootSrule)];];,{Ls,Lbs}={Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs};];setupUsingSpinors[Ls,Lbs];];


(*aesthetics and human-readability*)
nice[exprn_]:=Block[{niceExprn=(exprn/.{ab[x_,X[y1__],X[y2__],z_]:>ab[x,Row[List["|",Subscript["x",Row[If[Max[{y1}]>9,Riffle[{y1},Style[" ",FontSize->4]],{y1}]]],Subscript["x",Row[If[Max[{y2}]>9,Riffle[{y2},Style[" ",FontSize->4]],{y2}]]],"|"]],z]}/.{ab[x__,y_Integer/;y>9,z__]:>ab[x,Row[List[Style[" ",FontSize->4],y,Style[" ",FontSize->4]]],z]}/.{ab[y_Integer/;y>9,z__]:>ab[Row[List[y,Style[" ",FontSize->4]]],z]}/.{ab[x__,y_Integer/;y>9]:>ab[x,Row[List[Style[" ",FontSize->4],y]]]}/.{ab[x__]:>Row[List["\[LeftAngleBracket]",x,"\[RightAngleBracket]"]]}/.{s[x__]:>Subscript[s,Row[{x}]]})},If[Head[exprn]===List,MatrixForm[niceExprn],niceExprn]];

order[exprn_,option_:1]:=If[option==0,(exprn/.{ab[x__]:>(Signature[{x}]ab@@Sort[{x}])}),Block[{nGuess=Max[Join[{0},Flatten[List@@@Cases[exprn,_ab,{0,\[Infinity]}]]]],consec,xLike},consec=Partition[Range[nGuess],2,1,1];xLike=If[Length[Range[#2,#3]]>Length[Range[#4,#1+nGuess]],{#3,#4,#1,#2},{##}]&@@@Select[Flatten/@Subsets[consec,{2}],Length[Intersection[#,#]]==4&];(exprn/.{ab[x__]:>If[Length[{x}]==2,(If[Length[#]==1,Signature[#[[1]]]*Signature[{x}](ab@@#[[1]]),Signature[{x}](ab@@(Sort[{x}]))]&@(Select[consec,Length[Intersection[{x},#]]==2&,1])),If[Length[#]==1,Signature[#[[1]]]Signature[{x}](ab@@#[[1]]),Block[{xLikeLines=Select[consec,Length[Intersection[#,{x}]]==2&],boundaries},If[Length[xLikeLines]==0,Signature[{x}]ab@@(Sort[{x}]),(boundaries=Complement[{x},xLikeLines[[1]]];If[(Length[Range[boundaries[[2]],If[xLikeLines[[1,1]]<boundaries[[2]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[1]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[1]]]])>Length[Range[boundaries[[1]],If[xLikeLines[[1,1]]<boundaries[[1]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[2]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[2]]]],boundaries=Reverse[boundaries];];- Signature[Join[boundaries,xLikeLines[[1]]]]Signature[{x}]ab@@RotateLeft[Join[boundaries,xLikeLines[[1]]]])]]]&@Select[xLike,Length[Intersection[#,{x}]]==4&]]})]];

twistorSchouten=#//. {ab[a___,x_,b___,y_,c___] ab[d___,x_,e___,y_,f___]:>Signature[Flatten[List[x,y,Sort[{a,b,c}]]]]*Signature[List[a,x,b,y,c]]*Signature[Flatten[List[x,y,Sort[{d,e,f}]]]]*Signature[List[d,x,e,y,f]]*ab@@Flatten[{x,y,Sort[{a,b,c}]}] ab@@Flatten[{x,y,Sort[{d,e,f}]}],ab[a___,x_,b___,y_,c___] ab[d___,y_,e___,x_,f___]:>Signature[Flatten[List[x,y,Sort[{a,b,c}]]]]*Signature[List[a,x,b,y,c]]*Signature[Flatten[List[x,y,Sort[{d,e,f}]]]]*Signature[List[d,y,e,x,f]]* ab@@Flatten[{x,y,Sort[{a,b,c}]}] ab@@Flatten[{x,y,Sort[{d,e,f}]}]}//. {ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]-ab[x_,y_,a_,d_] ab[x_,y_,c_,b_]:>ab[x,y,a,c] ab[x,y,b,d],ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]-ab[x_,y_,a_,c_] ab[x_,y_,b_,d_]:>ab[x,y,a,d] ab[x,y,c,b],ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]+ab[x_,y_,a_,d_] ab[x_,y_,b_,c_]:>ab[x,y,a,c] ab[x,y,b,d],ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]+ab[x_,y_,a_,c_] ab[x_,y_,d_,b_]:>ab[x,y,a,d] ab[x,y,c,b]}&;

twistorSimplify[exprn_,orderQ_:0]:=If[Count[exprn,ab[x_,y_],\[Infinity]]>0,Simplify[order[exprn]/.Rule@@@(({#,twistorSchouten[#]}&/@Cases[exprn,ab[x__]ab[y__]-ab[z__]ab[w__]|ab[x__]ab[y__]+ab[z__]ab[w__],{0,\[Infinity]}]))],order[FullSimplify[If[orderQ==1,order[FullSimplify[order[exprn,0],TransformationFunctions->{Automatic,twistorSchouten}],1],exprn],TransformationFunctions->{Automatic,twistorSchouten}],1]];

toSpinorHelicity[ephN_:0][exprn_]:=Block[{nGuess=If[ephN===0,Max[Join[{0},Flatten[List@@@Cases[exprn,_ab,{0,\[Infinity]}]]]],ephN],consec,xLike},consec=Partition[Range[nGuess],2,1,1];xLike=If[Length[Range[#2,#3]]>=Length[Range[#4,#1+If[#1<#4,nGuess,0]]],{#3,#4,#1,#2},{##}]&@@@Select[Flatten/@Subsets[consec,{2}],Length[Intersection[#,#]]==4&];(exprn/.{ab[x__]:>If[Length[{x}]==2,(If[Length[#]==1,Signature[#[[1]]]*Signature[{x}](ab@@#[[1]]),Signature[{x}](ab@@(Sort[{x}]))]&@(Select[consec,Length[Intersection[{x},#]]==2&,1])),If[Length[#]==1,Signature[#[[1]]]Signature[{x}](ab@@(#[[1,1;;2]]))(ab@@(#[[1,3;;4]]))(s@@Mod[Range[#[[1,2]],If[#[[1,3]]<#[[1,2]],nGuess,0]+#[[1,3]]],nGuess,1]),Block[{xLikeLines=Select[consec,Length[Intersection[#,{x}]]==2&],boundaries},If[Length[xLikeLines]==0,Signature[{x}]ab@@(Sort[{x}]),(boundaries=Complement[{x},xLikeLines[[1]]];If[(Length[Range[boundaries[[2]],If[xLikeLines[[1,1]]<boundaries[[2]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[1]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[1]]]])>Length[Range[boundaries[[1]],If[xLikeLines[[1,1]]<boundaries[[1]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[2]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[2]]]],boundaries=Reverse[boundaries];]; Signature[Join[boundaries,xLikeLines[[1]]]]Signature[{x}](ab@@xLikeLines[[1]])(ab[boundaries[[2]],X[Mod[boundaries[[2]]-1,nGuess,1],xLikeLines[[1,1]]],X[xLikeLines[[1,1]],Mod[boundaries[[1]]-1,nGuess,1]],boundaries[[1]]]))]]]&@Select[xLike,Length[Intersection[#,{x}]]==4&]]})];

cleanDelta[mat_]:=Block[{ephN=Length[mat[[1]]],ephK=Length[mat],ephZs,nMat,replaceRules},ephZs=RandomInteger[{-200,200},{ephN,4}];nMat=mat/.{ab[x__]:>Det[ephZs[[{x}]]]};replaceRules=Select[Rule@@@Transpose[{mat,Total[MapIndexed[Function[{y,z},If[Length[y]-Count[y,0]==5,Normal[SparseArray[Rule@@@Transpose[List[{z[[1]],#}&/@y,ab@@@Partition[RotateLeft[y],4,1,1]]],{ephK,ephN}]],Normal[SparseArray[Rule@@@Transpose[List[{z[[1]],#}&/@y,ab@@@Partition[Range[Length[y]],4,1,1]]],{ephK,ephN}]]]],(Flatten[Position[#,q_/;q!=0]]&/@nMat)]]}],((#[[1]])/.{ab[x__]:>Det[ephZs[[{x}]]]})==((#[[2]]/.{ab[x__]:>Det[ephZs[[{x}]]]}))&];mat/.replaceRules];

SetAttributes[withTiming,HoldFirst];withTiming[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],ampName,ampArgs,exprnArgs=List@@Unevaluated[exprn],output,ephN,ephK,messageStart},ephN=If[Length[exprnArgs]==2,exprnArgs[[1]],Length[exprnArgs]];{ephK,ampArgs}=If[Length[exprnArgs]==2,{exprnArgs[[-1]]-2,-1},((If[Count[exprnArgs,m/2|p/2,\[Infinity]]>2,({-1,-1}),Block[{kCharge,gaugeList,signature,wList=exprnArgs/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[exprnArgs,m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,({-1,-1}),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[kCharge<2||kCharge>(Length[exprnArgs]-2),({-1,-1}),({kCharge-2,wList})])]]]))];ampName=If[ampArgs===-1,"",Function[{argList},Row[Prepend[Append[Riffle[argList/.{{}->Subscript[Style["g",FontFamily->Times,FontSize->16],Style["+",FontFamily->Times,FontSize->16]],{x_Integer}:>Subsuperscript[Style["\[Psi]",FontFamily->Times,FontSize->14],Style["+1/2",FontFamily->Times,FontSize->12],Row[Style[#,FontFamily->Times,FontSize->10]&/@List["(",x,")"]]],{x_Integer,y_}:>Subsuperscript[Style["s",FontFamily->Times,FontSize->16],Style["0",FontFamily->Times,FontSize->12],Row[Style[#,FontFamily->Times,FontSize->10]&/@List["(",x,y,")"]]],{x_Integer,y_,z_}:>Subsuperscript[Style["\[Psi]",FontFamily->Times,FontSize->14],Style["-1/2",FontFamily->Times,FontSize->12],Row[Style[#,FontFamily->Times,FontSize->10]&/@List["(",x,y,z,")"]]],{x_Integer,y_,z_,w_}:>Subscript[Style["g",FontFamily->Times,FontSize->16],Style["-",FontFamily->Times,FontSize->16]]},","],Style[")",FontSize->20,FontFamily->Times]],Row[List[Subsuperscript[Style["A",FontFamily->Times,FontSize->16,Italic],Style[ToString[Length[argList]],FontFamily->Times,FontSize->12],Style["("<>ToString[Count[Flatten[argList],4]]<>")",FontFamily->Times,FontSize->12]],Style["(",FontFamily->Times,FontSize->20]]]]]]@ampArgs];output=Evaluate[exprn];messageStart=Which[exprnHead===nAmp||exprnHead===nAmpTerms,Row[List["    Evaluation of the ",ToString[ephN],"-point ",If[ephK>0,Superscript["N",If[ephK>1,ephK,""]],""],"MHV amplitude required "]],exprnHead===Amp||exprnHead===generalTreeContour||exprnHead===treeContour||exprnHead===AmpTerms,Row[List["    Determination of the "<>ToString[ephN]<>"-point ",If[ephK>0,Superscript["N",If[ephK>1,ephK,""]],""],"MHV amplitude required "]],True,Row[List["    Evaluation of the function ",Style[ToString[exprnHead],FontFamily->Times,Italic]," required "]]];Print[messageStart,niceTime[AbsoluteTime[]-t0]," to complete.  ",If[ampArgs===-1,"","\n"],If[ampArgs===-1,"",Row[List["      ",ampName,": "]]]];output];
niceTime[timeInSec_]:=If[timeInSec<10^-18||Not[NumberQ[timeInSec]]||Precision[timeInSec]==0," ",Block[{timeUnitNames={" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"," ps"," fs"," as"},timeScales={31536000,86400,3600,60,1,10^-3,10^-6,10^-9,10^-12,10^-15,10^-18},humanTime},humanTime=Select[Transpose[{RealDigits[Ceiling[#,10^-18]]&/@(timeInSec/timeScales),timeUnitNames}],#[[1,-1]]>0&][[1]];If[Length[humanTime]==0,"",ToString[N[FromDigits[humanTime[[1]]],3]]<>humanTime[[2]]]]];


(*Documentation: *)
bcfwPartitions::usage="bcfPartitions[n_,m_] gives the partitions of (n+2) and (m+1) occuring in the tree-level BCFW recursion formula for the n-particle \!\(\*SuperscriptBox[\"N\", 
RowBox[{\"m\", \"-\", \"2\"}]]\)MHV tree-amplitude A(n,m)=\[CapitalSigma](A(\!\(\*SubscriptBox[\"n\", \"L\"]\),\!\(\*SubscriptBox[\"m\", \"L\"]\)) A(\!\(\*SubscriptBox[\"n\", \"R\"]\),\!\(\*SubscriptBox[\"m\", \"R\"]\)))."

treeContour::usage="A special case of the general tree amplitude contour: 
     treeContour[n_,m_]=generalTreeContour[0,0,0][n,m]."

order::usage="will canonically order the arguments of all angle-brackets. By default, `order' tries to do this with cyclic-ordering and dual-coordinates in mind, but if the optional second argument is chosen to be zero, it order all arguments lexicographically."

twistorSimplify::usage="a general mess-of-a function, which combines the function `order' and FullSimplify (endowed with `twistorSchouten') to simplify expressions."

withTiming::useage="an all-purpose timing-wrapper; withTiming will print-to-screen the time required to evaluate any expression using human-readable units of time. And further, if the Head of the function being wrapped by withTiming is one of `nAmp,' `Amp' etc, withTiming will print formatted output identifying the amplitude being computed."

niceTime::useage="converts a time (measured numerically in seconds) into a human-readable form."


End[]
EndPackage[]

